Machine Learning Automation Toolbox (MLaut)

In this paper we present MLaut (Machine Learning AUtomation Toolbox) for the python data science ecosystem. MLaut automates large-scale evaluation and benchmarking of machine learning algorithms on a large number of datasets. MLaut provides a high-level workflow interface to machine algorithm algorithms, implements a local back-end to a database of dataset collections, trained algorithms, and experimental results, and provides easy-to-use interfaces to the scikit-learn and keras modelling libraries. Experiments are easy to set up with default settings in a few lines of code, while remaining fully customizable to the level of hyper-parameter tuning, pipeline composition, or deep learning architecture. As a principal test case for MLaut, we conducted a large-scale supervised classification study in order to benchmark the performance of a number of machine learning algorithms - to our knowledge also the first larger-scale study on standard supervised learning data sets to include deep learning algorithms. While corroborating a number of previous findings in literature, we found (within the limitations of our study) that deep neural networks do not perform well on basic supervised learning, i.e., outside the more specialized, image-, audio-, or text-based tasks.

==> code_examples/example_analyze_results.py <==
from mlaut.analyze_results import AnalyseResults
from mlaut.data import Data
import pandas as pd
from mlaut.estimators.estimators import instantiate_default_estimators
from mlaut.analyze_results.scores import ScoreAccuracy
from mlaut.estimators.estimators import instantiate_default_estimators

data = Data()
input_io = data.open_hdf5(
	'data/openml.h5', 
	mode='r')
out_io = data.open_hdf5(
	'data/openml-classification.h5', 
	mode='a')
analyse = AnalyseResults(
	hdf5_output_io=out_io, 
        hdf5_input_io=input_io, 
        input_h5_original_datasets_group='openml/', 
        output_h5_predictions_group='experiments/predictions/')


#Calculate error metrics
score_accuracy = ScoreAccuracy()
estimators = instantiate_default_estimators(['Classification'])
(errors_per_estimator, 
 errors_per_dataset_per_estimator, 
 errors_per_dataset_per_estimator_df) = analyse.prediction_errors(
					metric=score_accuracy,
				        estimators=estimators)

#simple average and standard error
res_df = analyze.average_and_std_error(errors_per_estimator)

#average rank
analyze.ranks(errors_per_estimator, ascending=False)

#Cohen's d
cohens_d = analyze.cohens_d(errors_per_estimator)

#paired t-test
t_test, t_test_df = analyze.t_test(errors_per_estimator)

#sign test
sign_test, sign_test_df = analyze.sign_test(errors_per_estimator)

#t-test with Bonjerroni correction
t_test_bonferroni, t_test_bonferroni_df = \ 
			analyze.t_test_with_bonferroni_correction(
	  	        errors_per_estimator)

#Wilcoxon test
wilcoxon_test, wilcoxon_test_df = analyze.wilcoxon_test(errors_per_estimator)

#Friedman test
friedman_test, friedman_test_df = analyze.friedman_test(errors_per_estimator)

#Nemeniy test
nemeniy_test = analyze.nemenyi(errors_per_estimator)



==> code_examples/example_make_predictions.py <==
from mlaut.data import Data
from mlaut.experiments import Orchestrator
from mlaut.estimators.estimators import instantiate_default_estimators
import os

data = Data()
input_io = data.open_hdf5('data/openml.h5', mode='r')
out_io = data.open_hdf5('data/openml-classification.h5', mode='a')

dts_names = os.listdir('data/trained_models')
orchest = Orchestrator(hdf5_input_io=input_io, 
                           hdf5_output_io=out_io,
                           dts_names=dts_names,
                           original_datasets_group_h5_path='/openml')

instantiated_models = instantiate_default_estimators(
		   estimators=['NeuralNetworkDeepClassifier'], 
		   verbose=1)
orchest.predict_all(trained_models_dir='data/trained_models', 
		    estimators=instantiated_models)


==> code_examples/example_save_to_HDF5.py <==
#save to HDF5
input_io.save_pandas_dataset(
	dataset=data, #in Pandas DataFrame format
	save_loc='/openml', #location in HDF5 database	
	metadata=metadata)


   


==> code_examples/example_train_estimators.py <==
from mlaut.data import Data
from mlaut.estimators.estimators import instantiate_default_estimators
from mlaut.experiments import Orchestrator


input_io = data.open_hdf5('data/openml.h5', mode='r')
out_io = data.open_hdf5(
	    'data/openml-classification.h5', mode='a')
dts_names_list, dts_names_list_full_path = data.list_datasets(
					   hdf5_io=input_io, 
					   hdf5_group='openml/')
split_dts_list = data.split_datasets(
			hdf5_in=input_io, 
			hdf5_out=out_io, 
		        dataset_paths=dts_names_list_full_path)

instantiated_models = instantiate_default_estimators(
				estimators=['Classification'], 
			        verbose=1, 
				n_jobs=-1)

orchest = Orchestrator(hdf5_input_io=input_io, 
                   hdf5_output_io=out_io, 
                   dts_names=dts_names_list,
                   original_datasets_group_h5_path='openml/')
orchest.run(modelling_strategies=instantiated_models)




==> code_examples/keras_nn_4_layer_thin_dropout.py <==
model = OverwrittenSequentialClassifier()
model.add(Dense(288, input_dim=input_dim, activation='relu'))
model.add(Dense(144, activation='relu'))
model.add(Dropout(0.5))
model.add(Dense(12, activation='relu'))
model.add(Dense(num_classes, activation='softmax'))

model_optimizer = optimizers.Adam(lr=lr)
model.compile(loss='mean_squared_error', optimizer=model_optimizer, metrics=['accuracy'])


==> code_examples/metadata_dataset.py <==
  metadata = {
            'class_name': ..., #label column name 
            'source': , # source of the data
            'dataset_name': ... , 
            'dataset_id': id
        }
